S2malloc: Statistically Secure Allocator for Use-After-Free Protection And More

Attacks on heap memory, encompassing memory overflow, double and invalid free, use-after-free (UAF), and various heap spraying techniques are ever-increasing. Existing entropy-based secure memory allocators provide statistical defenses against virtually all of these attack vectors. Although they claim protections against UAF attacks, their designs are not tailored to detect (failed) attempts. Consequently, to beat this entropy-based protection, an attacker can simply launch the same attack repeatedly with the potential use of heap spraying to further improve their chance of success. We introduce S2malloc, aiming to enhance UAF-attempt detection without compromising other security guarantees or introducing significant performance overhead. To achieve this, we use three innovative constructs in secure allocator design: free block canaries (FBC) to detect UAF attempts, random in-block offset (RIO) to stop the attacker from accurately overwriting the victim object, and random bag layout (RBL) to impede attackers from estimating the block size based on its address. We show that (a) by reserving 25% of the object size for the RIO offset, an 8-byte canary offers a 69% protection rate if the attacker reuses the same pointer and 96% protection rate if the attacker does not, against UAF exploitation attempts targeting a 64 bytes object, with equal or higher security guarantees against all other attacks; and (b) S2malloc is practical, with only a 2.8% run-time overhead on PARSEC and an 11.5% overhead on SPEC. Compared to state-of-the-art entropy-based allocators, S2malloc improves UAF-protection without incurring additional performance overhead. Compared to UAF-mitigating allocators, S2malloc trades off a minuscule probability of failed protection for significantly lower overhead.

==> code/example.c <==
HashTable *SESSION_VAR;

PS_SERIALIZER_DECODE_FUNC(char *p, char *endptr) {
  char *cur = p, *name, *next;
  HashTable *ht = INIT_HASHTABLE(); // ht is indeed a different type (but also HT)
  while (cur < endptr) { // for each step of the nested data
    zval *name = next_val(p, cur, &next); // get the name first
    cur = next;
    zval *current = php_var_unserialize(&next, ht, endptr);
    zval *persistent = INIT_ZVAL(); // store a copy instead
    persistent->value = current->value;
    php_set_session_var(name->value, persistent);
    free(current); // remove current
    cur = next;
  }
  free(ht); // free hash table
}
zval* php_var_unserialize(char** pp, HashTable* ht, char* endptr) {
  zval *rval;
  char *cur = 0, *next;
    
  rval = INIT_ZVAL();
  while (cur < endptr && has_value(cur)) { // for each step of the nested data
    if (*cur == 'R') { // refer to a prev. zval
      zval* tmp = ht[next_val(*pp, cur, &next)];
      rval->fields[hash(*tmp)] = tmp; // store a reference
    } else { // create a new zval
      zval *tmp = INIT_ZVAL();
      tmp = next_val(*pp, cur, &next)
      rval->fields[hash(*tmp)] = tmp;
    }
    cur = next;
  }
  *pp = cur;
  ht[hash(*rval)] = rval; // store rval_ref to the hash table
  return rval;
}
zval *php_get_session_var(char *name) {
  zval *z = SESSION_VAR[name];
  z->refcount++; // ref count (UAF-write)
  return z;
}
void php_set_session_var(char *name, zval *val) { // victim obj also allocates here
  SESSION_VAR[name] = val;
  val->refcount++;
}
/* ---------------------------------------------------------------- */
int zend_echo_handler(char *name) {
  zval *z = php_get_session_var(name);
  zend_print_variable(z); // UAF read
}
